The Junction That Remembers: Infrared Response of Two Coupled SYK Majorana Systems

Two strongly interacting Majorana systems of the Sachdev--Ye--Kitaev type, each with its own independent disorder, are joined by a link that is switched on in time. We ask how the infrared structure of the link is imprinted on the response and whether the system remembers how it was opened. At large $N$ the leading cross-correlation between the two systems is an exact product of two equilibrium propagators and the switching profile; because the disorder is independent, no ladder dresses it. The link operator has scaling dimension one half, which gives its susceptibility a universal logarithm whose coefficient and phase we fix and verify numerically, while the gap of the coupled equilibrium problem grows more slowly than the naive crossover estimate. Exact dynamics for up to twelve Majoranas per side show strong parity transfer and entanglement several times the free-fermion ceiling. The work done by the switch has a first-order part that does not depend on the switching time and a second-order part that grows in magnitude with it. Once the work is held fixed, the protocol dependence of the entanglement, the link expectation value and a scrambling diagnostic nearly vanishes, and the small residuals do not depend on whether the protocols differ at low or at high frequency. These small systems have no infrared window, so they neither confirm nor exclude memory at large $N$.

==> syk.py <==
import numpy as np, itertools, scipy.sparse as sp
n=8  # complex modes -> 16 Majoranas ; 8 per side
def _gam():
    X=sp.csr_matrix(np.array([[0,1],[1,0]],complex));Y=sp.csr_matrix(np.array([[0,-1j],[1j,0]]))
    Z=sp.csr_matrix(np.diag([1.,-1.]).astype(complex));I=sp.identity(2,dtype=complex,format='csr')
    g=[]
    for k in range(n):
        for P in (X,Y):
            ops=[Z]*k+[P]+[I]*(n-k-1); m=ops[0]
            for o in ops[1:]: m=sp.kron(m,o,format='csr')
            g.append(m)
    return g
GAM=_gam(); D=2**n
gd=[g.toarray() for g in GAM]
quads=list(itertools.combinations(range(8),4))
def _quadmats(off):
    out=[]
    for q in quads:
        m=GAM[off+q[0]]@GAM[off+q[1]]@GAM[off+q[2]]@GAM[off+q[3]]
        out.append((m/4.0).toarray())   # chi=gamma/sqrt2 -> chi^4=gamma^4/4
    return np.array(out)
QL=_quadmats(0); QR=_quadmats(8)
Odense=sum(0.5j*gd[i]@gd[8+i] for i in range(8))     # O = i sum chi^L chi^R
sigJ=np.sqrt(6.0/8**3)
def make_H0(rng,J=1.0):
    jl=rng.normal(0,sigJ*J,len(quads)); jr=rng.normal(0,sigJ*J,len(quads))
    HL=np.tensordot(jl,QL,1); HR=np.tensordot(jr,QR,1)
    return HL,HR
# diagonal parities
zs=[np.real(np.diag(sp.kron(sp.kron(sp.identity(2**k),sp.csr_matrix(np.diag([1.,-1.]))),sp.identity(2**(n-k-1))).toarray())) if False else None for k in range(0)]
def _zdiag(k):
    v=np.ones(1)
    for m in range(n):
        v=np.kron(v,np.array([1.,-1.]) if m==k else np.ones(2))
    return v
ZD=[_zdiag(k) for k in range(n)]
PL=np.prod(ZD[:4],axis=0); PTOT=np.prod(ZD,axis=0)
def ground_state_product(HL,HR):
    H=HL+HR
    w,v=np.linalg.eigh(H)
    return w,v
def cdag_L():
    return 0.5*(gd[0]-1j*gd[1])
def entropy_L(psi):
    M=psi.reshape(16,16)
    s=np.linalg.svd(M,compute_uv=False)**2
    s=s[s>1e-14]; return float(-(s*np.log(s)).sum())
def g_tanh(t,gcl,gop,t0,tau): return gcl+0.5*(gop-gcl)*(1+np.tanh((t-t0)/tau))
def gdot_tanh(t,gcl,gop,t0,tau): return 0.5*(gop-gcl)/tau/np.cosh((t-t0)/tau)**2
def evolve_psi(H0,psi0,gf,ti,tf,dt=0.02,every=5):
    """RK4, H=H0+g(t)O. returns times, psi samples, norm drift"""
    nst=int(round((tf-ti)/dt)); psi=psi0.astype(complex).copy()
    f=lambda t,p:-1j*(H0@p+gf(t)*(Odense@p))
    ts=[ti]; ps=[psi.copy()]; t=ti
    for s in range(nst):
        k1=f(t,psi);k2=f(t+dt/2,psi+dt/2*k1);k3=f(t+dt/2,psi+dt/2*k2);k4=f(t+dt,psi+dt*k3)
        psi=psi+dt/6*(k1+2*k2+2*k3+k4); t=ti+(s+1)*dt
        if (s+1)%every==0: ts.append(t); ps.append(psi.copy())
    return np.array(ts),np.array(ps)
def evolve_U(H0,gf,ti,tf,dt=0.04,every=10,sector=None):
    """RK4 for the propagator in the two total-parity blocks"""
    ev=np.where(PTOT>0)[0]; od=np.where(PTOT<0)[0]
    nst=int(round((tf-ti)/dt)); out=[]
    Us={}
    blocks={}
    for name,idx in (('e',ev),('o',od)):
        blocks[name]=(idx,H0[np.ix_(idx,idx)],Odense[np.ix_(idx,idx)],np.eye(len(idx),dtype=complex))
    ts=[ti]; samples=[]
    def assemble():
        U=np.zeros((D,D),complex)
        for name,(idx,h,o,u) in blocks.items(): U[np.ix_(idx,idx)]=u
        return U
    samples.append(assemble()); t=ti
    for s in range(nst):
        for name in blocks:
            idx,h,o,u=blocks[name]
            f=lambda tt,x:-1j*(h@x+gf(tt)*(o@x))
            k1=f(t,u);k2=f(t+dt/2,u+dt/2*k1);k3=f(t+dt/2,u+dt/2*k2);k4=f(t+dt,u+dt*k3)
            blocks[name]=(idx,h,o,u+dt/6*(k1+2*k2+2*k3+k4))
        t=ti+(s+1)*dt
        if (s+1)%every==0: ts.append(t); samples.append(assemble())
    return np.array(ts),samples

